Sofically presented dynamical systems

Systems obtained by quotienting a subshift of finite type (SFT) by another SFT are called finitely presented in the literature. Analogously, if a sofic shift is quotiented by a sofic equivalence relation, we call the resulting system sofically presented. Generalizing an observation of Fried, for all discrete countable monoids M, we show that M-subshift/SFT systems are precisely the expansive dynamical M-systems, where S_1/S_2 denotes the class of systems obtained by quotienting subshifts in S_1 by (relative) subshifts in S_2. We show that for all finitely generated infinite monoids M, M-SFT \subsetneq M-sofic \subsetneq M-SFT/SFT = M-sofic/SFT \subsetneq M-SFT/sofic = M-sofic/sofic, and that Ma\~n\'e's theorem about the dimension of expansive systems characterizes the virtually cyclic groups. In the case of one-dimensional actions, Ma\~ne's theorem generalizes to sofically presented systems, which also have finite topological dimension. The basis of this is the construction of an explicit metric for a sofically presented system. We show that any finite connected simplicial complex is a connected component of a finitely presented system, and prove that conjugacy of one-dimensional sofically presented dynamical systems is undecidable. A key idea is the introduction of so-called automatic spaces. We also study the automorphism groups and periodic points of sofically presented systems. We also perform two case studies. First, in the context of $\beta$-shifts, we define the $\beta$-kernel -- the least subshift relation that identifies $1$ with its orbit. We give a classification of the $\beta$-shift/$\beta$-kernel pair as a function of $\beta$. Second, we revisit the classical study of toral automorphisms in our framework, and in particular for the classical "golden mean" toral automorphism we explicitly compute the kernel of the standard presentation.

==> anc/generalfunctionality.py <==
binary = ["0", "1"]

# simplify the automaton and labels at all times
def d(A):
    return A.determinisation().relabeled().minimization().relabeled()

def square_alphabet(alphabet):
    return [i+j for i in alphabet for j in alphabet]

# return an automaton accepting the diagonal language
def diagonal_automaton(alphabet):
    a = Automaton(input_alphabet = square_alphabet(alphabet))
    a.add_state(0)
    a.state(0).is_initial = True
    a.state(0).is_final = True
    for i in alphabet:
        a.add_transition(0,0,i+i)
    return d(a)

# (ui, vi) represents the eventually periodic point
# u1.v1.v1.v1.v1...
# return new representations where the preperiods and
# periods are of the same length
def preprocess_periods(u1,v1,u2,v2):
    if len(u1) > len(u2):
        return preprocess_periods(u2,v2,u1,v1)
    # make preperiods same length
    while len(u1) < len(u2):
        u1.append(v1[0])
        v1 = v1[1:] + [v1[0]]
    # make the rest same length
    g = lcm(len(v1), len(v2))
    w1 = []
    w2 = []
    while len(w1) < g:
        w1.extend(v1)
    while len(w2) < g:
        w2.extend(v2)
    v1 = w1
    v2 = w2
    return (u1, v1, u2, v2)

# returns an automaton representation the relation on
# A^2 where all prefixes of u1v1v1v1... and
# u2v2v2v2... are identified
def prefix_automaton(alphabet, u1, v1, u2, v2):
    u1,v1,u2,v2 = preprocess_periods(u1,v1,u2,v2)
    w1 = u1 + v1
    w2 = u2 + v2
    assert len(u1) == len(u2) and len(v1) == len(v2)
    assert len(v1) > 0
    n = len(u1)
    p = len(v1)
    a = Automaton(input_alphabet = square_alphabet(alphabet))
    # the states of our automaton just keep track of
    # where we are in the period
    for i in range(n+p):
        a.add_state(i)
        a.state(i).is_final = True
    a.state(0).is_initial = True
    for i in range(n+p):
        crr = i
        nxt = i+1
        if nxt >= n+p:
            nxt = n
        a.add_transition(crr, nxt, w1[crr] + w2[crr])
    return d(a)

# same for suffixes, i.e.
# suffixes of ...u1u1u1v1 and ...u2u2u2v2 identified
def suffix_automaton(alphabet, u1, v1, u2, v2):
    return d(prefix_automaton(alphabet,v1[::-1],u1[::-1],
                       v2[::-1],u2[::-1]).transposition())

# flip the relation represented by an automaton
def flip_automaton(A):
    B = Automaton(input_alphabet = A.input_alphabet)
    for i in A.states():
        B.add_state(i.label())
    for j in A.transitions():
        fliped = []
        if j.word_in != []:
            fliped.append(j.word_in[0][::-1])
        B.add_transition(j.from_state.label(),
                         j.to_state.label(),
                         fliped)
    for i in A.initial_states():
        B.state(i.label()).is_initial = True
    for i in A.final_states():
        B.state(i.label()).is_final = True
    return d(B)

# given two automata over alphabet^2, consider them as
# relations and compose them in the sense that (u, v)
# in first and (v, w) in second => (u, w) in result
# then "subshiftify" the language, i.e. take only
# extendable words
def compose_relations(alphabet, A, B, subs_it = True):
    C = Automaton(input_alphabet = square_alphabet(alphabet))
    for a in A.states():
        for b in B.states():
            C.add_state((a.label(),b.label()))
            if a.is_initial and b.is_initial:
                C.state((a.label(),b.label())).is_initial = True
            if a.is_final and b.is_final:
                C.state((a.label(),b.label())).is_final = True
    for ta in A.transitions():
        if ta.word_in == []:
            raise Exception("eps trans forbidden")
        for tb in B.transitions():
            if tb.word_in == []:
                raise Exception("eps trans forbidden")
            # derp
            if tb.word_in[0][0] == ta.word_in[0][1]:
                tatbfrom = (ta.from_state.label(),
                            tb.from_state.label())
                tatbto = (ta.to_state.label(),
                          tb.to_state.label())
                tatbin = ta.word_in[0][0] + tb.word_in[0][1]
                C.add_transition(tatbfrom,
                                 tatbto,
                                 tatbin)
    if subs_it:
        return d(extendibles(C))
    else:
        return d(C)

# only take words that can be infinitely extended.
# to do that, iteratively remove states which
# cannot be reached from another state, or from which
# no state can be reached
# note that this does not close under factors
def extendibles(A):
    return left_extendibles(right_extendibles(A))
    
def right_extendibles(A):
    for i in A.transitions():
        if i.word_in == []:
            raise Exception("eps trans forbidden")
    doingit = True
    while doingit:
        doingit = False
        for i in list(A.states()):
            if not A.state(i).is_final:
                A.delete_state(i)
                doingit = True
        for i in list(A.states()):
            if len(A.transitions(i)) == 0:
                A.delete_state(i)
                doingit = True
    return d(A)

def left_extendibles(A):
    A = d(A.transposition())
    A = right_extendibles(A)
    return d(A.transposition())
    
# close the language of an automaton under factors
def factor_close(A):
    A = d(A)
    can_reach_final = A.final_states()
    added = True
    while added:
        added = False
        for i in A.transitions():
            if i.to_state in can_reach_final:
                if i.from_state not in can_reach_final:
                    can_reach_final.append(i.from_state)
                    added = True
    can_be_reached = A.initial_states()
    added = True
    while added:
        added = False
        for i in A.transitions():
            if i.from_state in can_be_reached:
                if i.to_state not in can_be_reached:
                    can_be_reached.append(i.to_state)
                    added = True
    for i in A.states():
        if i in can_be_reached:
            A.state(i).is_initial = True
        if i in can_reach_final:
            A.state(i).is_final = True
    return d(A)

# Construct an automaton for the language of an SFT,
# i.e. check that a given word appears in an infinite
# word not containing a forbidden word.
def SFT_automaton(alphabet, forbs):
    maxlen = 0
    for i in forbs:
        maxlen = max(maxlen, len(i))
    A = Automaton(input_alphabet = alphabet)
    for i in Words(alphabet, maxlen-1):
        for f in forbs:
            if str(i).find("".join(f)) != -1:
                break
        else:
            A.add_state(str(i))
            A.state(str(i)).is_initial = True
            A.state(str(i)).is_final = True
    for i in Words(alphabet, maxlen):
        for f in forbs:
            if str(i).find("".join(f)) != -1:
                break
        else:
            A.add_transition(str(i)[:-1], str(i)[1:], i[-1])
    return extendibles(A)


# Take automata over some alphabet, construct the
# (full) Cartesian product relation.
def product_relation(alphabet, A, B):
    C = Automaton(input_alphabet = square_alphabet(alphabet))
    for a in A.states():
        for b in B.states():
            C.add_state((a.label(),b.label()))
            if a.is_initial and b.is_initial:
                C.state((a.label(),b.label())).is_initial = True
            if a.is_final and b.is_final:
                C.state((a.label(),b.label())).is_final = True
    for ta in A.transitions():
        for tb in B.transitions():
            if ta.word_in == [] or tb.word_in == []:
                raise Exception("eps trans forbidden")
            tatbfrom = (ta.from_state.label(),
                        tb.from_state.label())
            tatbto = (ta.to_state.label(),
                      tb.to_state.label())
            tatbin = ta.word_in[0] + tb.word_in[0]
            C.add_transition(tatbfrom,
                             tatbto,
                             tatbin)
    return d(C)
 
# intersection of languages
def automaton_intersection(A, B):
    return d(d(A).cartesian_product(d(B)))

# given an automaton for a factor-closed extendable
# language, return an automaton accepting the minimal
# word in the complement
# we use this to get an automaton for the first offenders
def minimal_forbidden_words(L):
    all_words = automata.AnyWord(
        input_alphabet=["00","01","10","11"])
    nonempty_words = automata.EmptyWord(
        input_alphabet=["00","01","10","11"]).complement()
    nonempty_words = nonempty_words.determinisation()
    nonempty_words = nonempty_words.minimization()
    L = d(L)
    Lc = L.complement()
    Lc = d(all_words.concatenation(Lc))
    Lc = d(Lc.concatenation(all_words))
    left = all_words.concatenation(Lc).concatenation(nonempty_words)
    right = nonempty_words.concatenation(Lc).concatenation(all_words)
    uni = left.disjoint_union(right).determinisation()
    inter = d(uni.complement())
    result = d(Lc.intersection(inter))
    return result

==> anc/minimals.py <==
# compute the minimal automaton and
# list the forbidden patterns
minauto = minimal_forbidden_words(LR)

G = minauto.graph()
G.allow_multiple_edges(False)
maxlen = len(minauto.graph().level_sets())
    
print ("maximal length of first offender:", maxlen)

print ("first offenders are:")
ss = ""
for w in sorted(set(map(tuple,minauto.language(maxlen))),
                key = lambda a:(len(a),a)):
    ss += ".".join(w) + ", " 
print (ss[:-2])

==> anc/multiplicationtable.py <==
multiplication_table = {}
for a in [("L", L), ("R", R), ("RR", RR), ("LR", LR)]:
    for b in [("L", L), ("R", R), ("RR", RR), ("LR", LR)]:
        crel = compose_relations(binary, a[1], b[1])
        if crel.is_equivalent(L):
            c = "L"
        elif crel.is_equivalent(R):
            c = "R"
        elif crel.is_equivalent(RR):
            c = "RR"
        elif crel.is_equivalent(LR):
            c = "LR"
        multiplication_table[(a[0], b[0])] = c
        print(a[0] + " \u25cb " + b[0] + " = " + c)
        
print ()
print (("*\t|\t" + "\t".join(["L", "R", "RR", "LR"])).expandtabs(4))
print ("----+-----------------")
for a in ["L", "R", "RR", "LR"]:
    s = a + "\t|\t"
    for b in ["L", "R", "RR", "LR"]:
        s += multiplication_table[(a, b)] + "\t"
    print (s[:-1].expandtabs(4))

==> anc/ourrelations.py <==
# golden mean shift: binary alphabet, and
# ["1","1"] represents the forbidden word 11
golden_mean = SFT_automaton(binary, [["1", "1"]])

# construct X^2
gm2 = product_relation(binary, golden_mean, golden_mean)

# compute automata for the B_\ell and B_r relations
# suffix_automaton takes the alphabet, then the
# preperiods and repeating patterns of the
# eventually periodic points identified
Bl = suffix_automaton(binary, ["1", "0"], ["0"],
                 ["1", "0"], ["0", "1"])
Bl = Bl.disjoint_union(flip_automaton(Bl))
Br = prefix_automaton(binary, ["1"], ["0"],
                 [], ["0", "1"])
Br = Br.disjoint_union(flip_automaton(Br))

# construct the diagonal relation of X
diag = diagonal_automaton(binary)
diag = automaton_intersection(diag, gm2)

# * denotes concatenation of languages
L = factor_close(automaton_intersection(Bl * diag, gm2))
print ("L:", L)
R = factor_close(automaton_intersection(diag * Br, gm2))
print ("R:", R)
RR = compose_relations(binary, R, R)
print ("RR:", RR)
LR = compose_relations(binary, L, R)
print ("LR:", LR)
